Branching Gaussian Processes with Applications to Spatiotemporal Reconstruction of 3D Trees

We propose a robust method for estimating dynamic 3D curvilinear branching structure from monocular images. While 3D reconstruction from images has been widely studied, estimating thin structure has received less attention. This problem becomes more challenging in the presence of camera error, scene motion, and a constraint that curves are attached in a branching structure. We propose a new general-purpose prior, a branching Gaussian processes (BGP), that models spatial smoothness and temporal dynamics of curves while enforcing attachment between them. We apply this prior to fit 3D trees directly to image data, using an efficient scheme for approximate inference based on expectation propagation. The BGP prior's Gaussian form allows us to approximately marginalize over 3D trees with a given model structure, enabling principled comparison between tree models with varying complexity. We test our approach on a novel multi-view dataset depicting plants with known 3D structures and topologies undergoing small nonrigid motion. Our method outperforms a state-of-the-art 3D reconstruction method designed for non-moving thin structure. We evaluate under several common measures, and we propose a new measure for reconstructions of branching multi-part 3D scenes under motion.

==> figures/create_3d_plots.py <==
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import numpy as np
import numpy.random
import matplotlib.pyplot as plt
import matplotlib.cm
import scipy.io 
import scipy.io as sio
from sys import argv;

colors = [
         [0,         0,    1.0000],
         [0,    0.5000,         0],
    [1.0000,         0,         0],
         [0,    0.7500,    0.7500],
    [0.7500,         0,    0.7500],
    [0.7500,    0.7500,         0],
    [0.2500,    0.2500,    0.2500],
    ];

# input file must be a struct, with field `fieldname`.
# That field may have one of two formats
#  1. a cell array of 3xN curves
#  2. a cell array of cell arrays of 3xN curves
#
# In the first case, the cell array represents tree curves,
# which will be drawn in different colors.
#
# In the latter case, the outer cell array represents a list of 
# trees, which are rendered in a single plot.  The same curve in different
# trees will be the same color.

if len(argv) < 4:
    raise Exception('usage: ./create_3d_plots.py file.mat fieldname outfile [az] [el]');

fname = argv[1];
fieldname = argv[2];
outfile = argv[3];

if len(argv) >= 5:
    view_az = -90 - float(argv[4])
else:
    view_az = -90 - 27

if len(argv) >= 6:
    view_el = float(argv[5])
else:
    view_el = 20

curvesets = sio.loadmat(fname)[fieldname];
if len(curvesets) == 1:
    curvesets = curvesets[0];
else:
    curvesets = [x[0] for x in curvesets];



if type(curvesets) is not list:
    curvesets = [curvesets]
    curvesets = [curvesets]

ncurvesets = len(curvesets);

mpl.rcParams['legend.fontsize'] = 10

fig = plt.figure()
ax = fig.gca(projection='3d')

theta = np.linspace(-4 * np.pi, 4 * np.pi, 100)
z = np.linspace(-2, 2, 100)
r = z**2 + 1
x = r * np.sin(theta)
y = r * np.cos(theta)

hsv = mpl.cm.get_cmap('prism');
#hsv = mpl.cm.get_cmap('Set2');

ncolors = len(colors)
for i in range(0,ncurvesets):
    curveset = curvesets[i][0];
    ncurves = len(curveset);
    print ncurves

#    colors = [hsv(x) for x in np.linspace(0,1,ncurves)];
#    colors = np.random.permutation(colors);

    for j in range(0,ncurves):
        print j
        c = curveset[j];
        x = c[0];
        y = c[1];
        z = c[2]
        ax.plot(x, y, z, linewidth=1, color=colors[j % ncolors])

ax.legend()
ax.view_init(elev=view_el, azim=view_az);
ax.set_xlim3d(-50,   200)
ax.set_ylim3d(-25,  175)
ax.set_zlim3d(50,  250)

# hide axes
ax.w_xaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
ax.w_yaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
ax.w_zaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
ax.set_xticklabels([]);
ax.set_yticklabels([]);
ax.set_zticklabels([]);
ax.tick_params(length=0, color=[1.0, 1.0, 1.0, 0.0]);

plt.savefig(outfile, format='png', dpi=200)
#plt.savefig(outfile, format='png', dpi=200)


==> figures/make_results_image.sh <==
#!/bin/bash

set -eu

python create_3d_plots.py ../results/main_figure/semi.mat pts main_result_semi.png -152 
python create_3d_plots.py ../results/main_figure/auto.mat pts main_result_auto.png -152 
python create_3d_plots.py ../results/main_figure/gt.mat pts main_result_gt.png -152 

for file in ../results/full_results/*.mat; do
    out_fname=$(basename $file)
    out_fname=${out_fname/mat/png}
    python create_3d_plots.py $file pts full_results/$out_fname -152 
done

fnames="main_result_semi.png main_result_auto.png main_result_gt.png"

for fname in $fnames; do
    mogrify -crop 550x800+575+200 +repage $fname
done

rm full_results/cropped_ler*.png
for fname in full_results/ler_*.png; do
    convert $fname -crop 550x575+575+300 +repage $(dirname $fname)/cropped_$(basename $fname)
done

rm full_results/cropped_ler*.jpg
cp ../results/full_results/ler*.jpg full_results/
for fname in full_results/ler*jpg; do
#    convert $fname -resize 112.5%x112.5% -crop 550x800+360+0 +repage $(dirname $fname)/cropped_$(basename $fname)
    convert $fname -resize 102%x102% -crop 550x575+305+0 +repage $(dirname $fname)/cropped_$(basename $fname)
done

rm full_results/cropped_*lapse*.png
for fname in full_results/*lapse_*.png; do
    convert $fname -crop 550x800+535+190 +repage $(dirname $fname)/cropped_$(basename $fname)
done

rm full_results/cropped_*lapse*.jpg
cp ../results/full_results/*lapse*.jpg full_results/
for fname in full_results/*lapse*jpg; do
#    convert $fname -resize 112.5%x112.5% -crop 550x800+360+0 +repage $(dirname $fname)/cropped_$(basename $fname)
    convert $fname -resize 112%x112% -crop 550x800+305+0 +repage $(dirname $fname)/cropped_$(basename $fname)
done

rm full_results/cropped_arab_*.png
for fname in full_results/arab_*.png; do
    convert $fname -crop 550x650+555+254 +repage $(dirname $fname)/cropped_$(basename $fname)
done

rm full_results/cropped_arab*.jpg
cp ../results/full_results/arab*.jpg full_results/
for fname in full_results/arab*jpg; do
#    convert $fname -resize 112.5%x112.5% -crop 550x800+360+0 +repage $(dirname $fname)/cropped_$(basename $fname)
    convert $fname -resize 112%x112% -crop 550x650+345+0 +repage $(dirname $fname)/cropped_$(basename $fname)
done

rm full_results/cropped_arab_*.png
for fname in full_results/arab_*.png; do
    convert $fname -crop 550x650+555+254 +repage $(dirname $fname)/cropped_$(basename $fname)
done

rm full_results/cropped_arab*.jpg
cp ../results/full_results/arab*.jpg full_results/
for fname in full_results/arab*jpg; do
#    convert $fname -resize 112.5%x112.5% -crop 550x800+360+0 +repage $(dirname $fname)/cropped_$(basename $fname)
    convert $fname -resize 112%x112% -crop 550x650+345+0 +repage $(dirname $fname)/cropped_$(basename $fname)
done

while read line; do
    read name crop_result_geom resize_data_geom crop_data_geom <<< $line

    rm full_results/cropped_$name*
    cp ../results/full_results/$name* full_results/
    for fname in full_results/$name*.png; do
        convert $fname -crop $crop_result_geom +repage $(dirname $fname)/cropped_$(basename $fname)
    done

    for fname in full_results/$name*.jpg; do
        convert $fname -resize $resize_data_geom -crop $crop_data_geom +repage $(dirname $fname)/cropped_$(basename $fname)
    done
done <<EOF
arab_1 550x650+555+255 112%x112% 550x650+345+0
arab_2 550x650+555+255 112%x112% 550x650+345+0
arab_3 550x400+555+505 112%x112% 550x400+345+250
arab_5 550x250+555+655 112%x112% 550x250+345+400
arab_6 550x525+555+380 112%x112% 550x525+345+125
arab_7 550x525+555+380 112%x112% 550x525+345+125
arab_lapse_7 550x800+535+190 112%x112% 550x800+305+0
ler_1_36 550x575+575+300 102%x102% 550x575+305+0
ler_2_36 550x575+575+300 102%x102% 550x575+305+0
ler_3_36 550x575+575+300 102%x102% 550x575+305+0
ler_4_36 550x575+575+300 102%x102% 550x575+305+0
ler_5_36 550x575+575+300 102%x102% 550x575+305+0
EOF

(
cd full_results
rm  *all*
runs="arab_2 arab_3 arab_5 arab_6 arab_7 arab_lapse_7 ler_1_36 ler_2_36 ler_3_36 ler_4_36 ler_5_36"

for run in $runs; do
    data_img=cropped_${run}_image.jpg 
    dim=$(identify $data_img | grep -o '[0-9]*x[0-9]* ' | sed 's/ *//g' )
    montage -tile 5x1 -geometry ${dim}+10+1 $data_img cropped_${run}_gt.png cropped_${run}_semi.png cropped_${run}_auto.png ../tabb_results/${run}_tabb.png ${run}_all.png 
done
)

